TRIQS: A Toolbox for Research on Interacting Quantum Systems

We present the TRIQS library, a Toolbox for Research on Interacting Quantum Systems. It is an open-source, computational physics library providing a framework for the quick development of applications in the field of many-body quantum physics, and in particular, strongly-correlated electronic systems. It supplies components to develop codes in a modern, concise and efficient way: e.g. Green's function containers, a generic Monte Carlo class, and simple interfaces to HDF5. TRIQS is a C++/Python library that can be used from either language. It is distributed under the GNU General Public License (GPLv3). State-of-the-art applications based on the library, such as modern quantum many-body solvers and interfaces between density-functional-theory codes and dynamical mean-field theory (DMFT) codes are distributed along with it.

==> ctint.cpp <==
#include "ctint.hpp"
#include <triqs/mc_tools.hpp>
#include <triqs/det_manip.hpp>
#include <boost/serialization/complex.hpp>

// --------------- The QMC configuration ----------------

// Argument type of g0bar
struct arg_t {
 double tau;   // The imaginary time
 int s;        // The auxiliary spin
};

// The function that appears in the calculation of the determinant
struct g0bar_tau {
 gf<imtime> const &gt;
 double beta, delta;
 int s;

 double operator()(arg_t const &x, arg_t const &y) const {
  if ((x.tau == y.tau)) { // G_\sigma(0^-) - \alpha(\sigma s)
   return 1.0 + gt[0](0, 0) - (0.5 + (2 * (s == x.s ? 1 : 0) - 1) * delta);
  }
  auto x_y = x.tau - y.tau;
  bool b = (x_y >= 0);
  if (!b) x_y += beta;
  double res = gt[closest_mesh_pt(x_y)](0, 0);
  return (b ? res : -res); // take into account antiperiodicity
 }
};

// The Monte Carlo configuration
struct configuration {
 // M-matrices for up and down
 std::vector<triqs::det_manip::det_manip<g0bar_tau>> Mmatrices;

 int perturbation_order() const { return Mmatrices[up].size(); }

 configuration(block_gf<imtime> &g0tilde_tau, double beta, double delta) {
  // Initialize the M-matrices. 100 is the initial matrix size
  for (auto spin : {up, down})
   Mmatrices.emplace_back(g0bar_tau{g0tilde_tau[spin], beta, delta, spin}, 100);
 }
};

// ------------ QMC move : inserting a vertex ------------------

struct move_insert {
 configuration *config;
 triqs::mc_tools::random_generator &rng;
 double beta, U;

 double attempt() { // Insert an interaction vertex at time tau with aux spin s
  double tau = rng(beta);
  int s = rng(2);
  auto k = config->perturbation_order();
  auto det_ratio = config->Mmatrices[up].try_insert(k, k, {tau, s}, {tau, s}) *
                   config->Mmatrices[down].try_insert(k, k, {tau, s}, {tau, s});
  return -beta * U / (k + 1) * det_ratio; // The Metropolis ratio
 }

 double accept() {
  for (auto &d : config->Mmatrices) d.complete_operation(); // Finish insertion
  return 1.0;
 }

 void reject() {}
};

// ------------ QMC move : deleting a vertex ------------------

struct move_remove {
 configuration *config;
 triqs::mc_tools::random_generator &rng;
 double beta, U;

 double attempt() {
  auto k = config->perturbation_order();
  if (k <= 0) return 0; // Config is empty, trying to remove makes no sense
  int p = rng(k);       // Choose one of the operators for removal
  auto det_ratio = config->Mmatrices[up].try_remove(p, p) *
                   config->Mmatrices[down].try_remove(p, p);
  return -k / (beta * U) * det_ratio; // The Metropolis ratio
 }

 double accept() {
  for (auto &d : config->Mmatrices) d.complete_operation();
  return 1.0;
 }

 void reject() {} // Nothing to do
};

//  -------------- QMC measurement ----------------

struct measure_M {

 configuration const *config; // Pointer to the MC configuration
 block_gf<imfreq> &Mw;        // reference to M-matrix
 double beta, Z = 0;

 measure_M(configuration const *config_, block_gf<imfreq> &Mw_, double beta_)
    : config(config_), Mw(Mw_), beta(beta_) {
  Mw() = 0;
 }

 void accumulate(double sign) {
  Z += sign;

  for (auto spin : {up, down}) {

   // A lambda to measure the M-matrix in frequency
   auto lambda = [this, spin, sign](arg_t const &x, arg_t const &y, double M) {
    auto coeff = std::exp(-1_j * M_PI * (x.tau - y.tau) / beta);
    auto fact = coeff * coeff;
    for (auto const &om : this->Mw[spin].mesh()) {
     this->Mw[spin][om](0, 0) += sign * M * coeff;
     coeff *= fact;
    }
   };

   foreach(config->Mmatrices[spin], lambda);
  }
 }

 void collect_results(boost::mpi::communicator const &c) {
  boost::mpi::all_reduce(c, Mw, Mw, std14::plus<>());
  boost::mpi::all_reduce(c, Z, Z, std14::plus<>());
  Mw = Mw / (-Z * beta);
 }
};

// ------------ The main class of the solver ------------------------

ctint_solver::ctint_solver(double beta_, int n_iw, int n_tau) : beta(beta_) {

 g0_iw =
     make_block_gf({"up", "down"}, gf<imfreq>{{beta, Fermion, n_iw}, {1, 1}});
 g0tilde_tau =
     make_block_gf({"up", "down"}, gf<imtime>{{beta, Fermion, n_tau}, {1, 1}});
 g0tilde_iw = g0_iw;
 g_iw = g0_iw;
 M_iw = g0_iw;
}

// The method that runs the qmc
void ctint_solver::solve(double U, double delta, int n_cycles, int length_cycle,
                         int n_warmup_cycles, std::string random_name,
                         int max_time) {

 boost::mpi::communicator world;
 triqs::clef::placeholder<0> spin_;
 triqs::clef::placeholder<1> om_;

 for (auto spin : {up, down}) { // Apply shift to g0_iw and Fourier transform
  g0tilde_iw[spin](om_) << 1.0 / (1.0 / g0_iw[spin](om_) - U / 2);
  g0tilde_tau()[spin] = triqs::gfs::inverse_fourier(g0tilde_iw[spin]);
 }

 // Rank-specific variables
 int verbosity = (world.rank() == 0 ? 3 : 0);
 int random_seed = 34788 + 928374 * world.rank();

 // Construct a Monte Carlo loop
 triqs::mc_tools::mc_generic<double> CTQMC(n_cycles, length_cycle,
                                           n_warmup_cycles, random_name,
                                           random_seed, verbosity);

 // Prepare the configuration
 auto config = configuration{g0tilde_tau, beta, delta};

 // Register moves and measurements
 CTQMC.add_move(move_insert{&config, CTQMC.rng(), beta, U}, "insertion");
 CTQMC.add_move(move_remove{&config, CTQMC.rng(), beta, U}, "removal");
 CTQMC.add_measure(measure_M{&config, M_iw, beta}, "M measurement");

 // Run and collect results
 CTQMC.start(1.0, triqs::utility::clock_callback(max_time));
 CTQMC.collect_results(world);

 // Compute the Green function from Mw
 g_iw[spin_](om_) << g0tilde_iw[spin_](om_) + g0tilde_iw[spin_](om_) *
                                                  M_iw[spin_](om_) *
                                                  g0tilde_iw[spin_](om_);
}

